The entropy of the Angenent torus is approximately 1.85122

To study the singularities that appear in mean curvature flow, one must understand self-shrinkers, surfaces that shrink by dilations under mean curvature flow. The simplest examples of self-shrinkers are spheres and cylinders. In 1989, Angenent constructed the first nontrivial example of a self-shrinker, a torus. A key quantity in the study of the formation of singularities is the entropy, defined by Colding and Minicozzi based on work of Huisken. The values of the entropy of spheres and cylinders have explicit formulas, but there is no known formula for the entropy of the Angenent torus. In this work, we numerically estimate the entropy of the Angenent torus using the discrete Euler-Lagrange equations.

==> anc/angenententropy.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# The Entropy of the Angenent Torus is Approximately 1.85122\n",
    "# Yakov Berchenko-Kogan\n",
    "# Supplementary materials\n",
    "\n",
    "# This code computes the entropy of the Angenent doughnut."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sympy as sy\n",
    "import numpy as np\n",
    "import itertools as it\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.optimize import fsolve\n",
    "\n",
    "sy.init_printing()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "n = 2 # dimension of the doughnut.\n",
    "timeStep = 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# We symbolically compute the discrete Lagrangian and the\n",
    "# discrete Euler-Lagrange equations.\n",
    "\n",
    "q, v, q1, q2, qkm, qk, qkp = map(\n",
    "    lambda name : sy.MatrixSymbol(name, 2, 1),\n",
    "    ['q', 'v', '{q_1}', '{q_2}', '{q_{k-1}}', '{q_k}', '{q_{k+1}}']\n",
    ")\n",
    "deltat = sy.symbols('\\Delta{}t') # time step\n",
    "\n",
    "r, z = q # position\n",
    "vr, vz = v # velocity\n",
    "\n",
    "conformalFactor = r**(2*(n-1)) * sy.exp(-(z**2 + r**2) / 2)\n",
    "\n",
    "# The normalization factor is set so that the entropy of the z=0 plane is 1.\n",
    "normalizationFactor = (sy.integrate(\n",
    "    sy.sqrt(conformalFactor.subs(z, 0)),\n",
    "    (r, 0, sy.oo)\n",
    ")) ** (-2)\n",
    "\n",
    "lagrangian = normalizationFactor * conformalFactor * (vr**2 + vz**2) / 2\n",
    "\n",
    "discreteLagrangian = deltat * lagrangian.subs({\n",
    "    q: (q1+q2).as_explicit()/2,\n",
    "    v: (q2 - q1).as_explicit()/deltat\n",
    "})\n",
    "\n",
    "# dEL is the discrete Euler-Lagrange operator;\n",
    "# the discrete Euler-Lagrange equations are dEL = 0.\n",
    "# qkm is q_{k-1}, qk is q_k, and qkp is q_{k+1}.\n",
    "# See equation (4) in the article.\n",
    "dEL = (\n",
    "    sy.Matrix([discreteLagrangian]).jacobian(q1).subs({q1: qk, q2: qkp})\n",
    "    + sy.Matrix([discreteLagrangian]).jacobian(q2).subs({q1: qkm, q2: qk})\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$$\\frac{\\left(v_{0, 0}^{2} + v_{1, 0}^{2}\\right) e^{- \\frac{q_{0, 0}^{2}}{2} - \\frac{q_{1, 0}^{2}}{2}} q_{0, 0}^{2}}{8}$$"
      ],
      "text/plain": [
       "                    2      2     \n",
       "                 q₀₀    q₁₀      \n",
       "               - ──── - ────     \n",
       "⎛   2      2⎞     2      2      2\n",
       "⎝v₀₀  + v₁₀ ⎠⋅ℯ             ⋅q₀₀ \n",
       "─────────────────────────────────\n",
       "                8                "
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "lagrangian"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# This block performs an optimization, constructing Python functions\n",
    "# discreteLagrangianFast and dELFast to replace the sympy expressions\n",
    "# discreteLagrangian and dEL.\n",
    "\n",
    "qkparr = sy.Matrix(sy.symarray('qkp', 2))\n",
    "qkarr = sy.Matrix(sy.symarray('qk', 2))\n",
    "qkmarr = sy.Matrix(sy.symarray('qkm', 2))\n",
    "\n",
    "discreteLagrangianarr = discreteLagrangian.subs({\n",
    "    q1: qkarr,\n",
    "    q2: qkparr,\n",
    "    deltat: timeStep\n",
    "})\n",
    "discreteLagrangianFast = sy.lambdify(\n",
    "    (qkarr[0], qkarr[1], qkparr[0], qkparr[1]),\n",
    "    discreteLagrangianarr\n",
    ")\n",
    "\n",
    "dELarr = dEL.subs({\n",
    "    qkm: qkmarr,\n",
    "    qk: qkarr,\n",
    "    qkp: qkparr,\n",
    "    deltat: timeStep\n",
    "})\n",
    "dELFast = sy.lambdify(\n",
    "    (qkmarr[0], qkmarr[1], qkarr[0], qkarr[1], qkparr[0], qkparr[1]),\n",
    "    dELarr\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# dELiterator takes a pair of points (q_{k-1}, q_k), computes the\n",
    "# next point q_{k+1} on the trajectory, and returns (q_k, q_{k+1}).\n",
    "def dELiterator(qkm, qk) :\n",
    "    equation = lambda qkp : dELFast(\n",
    "        qkm[0], qkm[1],\n",
    "        qk[0], qk[1],\n",
    "        qkp[0], qkp[1]\n",
    "    )[0]\n",
    "    qkp = fsolve(equation, qk)\n",
    "    return (qk, qkp)\n",
    "\n",
    "# trajectoryFromInitialData is a generator object that generates\n",
    "# a trajectory from two initial points.\n",
    "def trajectoryFromInitialData(q0, q1) :\n",
    "    a, b = q0, q1\n",
    "    yield a\n",
    "    while True:\n",
    "        yield b\n",
    "        a, b = dELiterator(a,b)\n",
    "        \n",
    "# trajectoryList returns the first N points on a trajectory with\n",
    "# initial points q_0 and q_1.\n",
    "def trajectoryList(q0, q1, N) :\n",
    "    trajectory = trajectoryFromInitialData(np.array(q0), np.array(q1))\n",
    "    return list(it.islice(trajectory, N))\n",
    "\n",
    "# dELsystem takes a discrete trajectory qs and returns a list containing\n",
    "# the output of dEL applied to each triplet of consecutive points.\n",
    "# We aim to solve dELsystem = [0, ..., 0].\n",
    "def dELsystem(qs) :\n",
    "    equations = []\n",
    "    for k in range(len(qs)) :\n",
    "        equation = dELFast(\n",
    "            qs[k-2][0], qs[k-2][1],\n",
    "            qs[k-1][0], qs[k-1][1],\n",
    "            qs[k][0], qs[k][1]\n",
    "        )[0]\n",
    "        equations.append(equation)\n",
    "    return equations\n",
    "\n",
    "flatten = np.concatenate\n",
    "def unflatten(flatqs) :\n",
    "    return np.reshape(flatqs, (len(flatqs) // 2, 2))\n",
    "\n",
    "# dELflatsystem is a reformatting of dELsystem for use with\n",
    "# SciPy's fsolve.\n",
    "# Whereas dELsystem inputs and outputs a list of vectors,\n",
    "# dELflatsystem inputs and outputs a list of numbers containing\n",
    "# the same information.\n",
    "def dELflatsystem(flatqs) :\n",
    "    return flatten(dELsystem(unflatten(flatqs)))\n",
    "\n",
    "# angenentInitialGuess gives the trajectory used as\n",
    "# an initial guess for the nonlinear solver.\n",
    "# N is the number of points on the trajectory.\n",
    "# See the article for a more detailed discussion.\n",
    "def angenentInitialGuess(N) :\n",
    "    return trajectoryList([3.3, -8.5 / N], [3.3, 8.5 / N], N)\n",
    "\n",
    "# angenentTrajectory computes the closed discrete geodesic with N points.\n",
    "def angenentTrajectory(N) :\n",
    "    qk0 = flatten(angenentInitialGuess(N))\n",
    "    qk = fsolve(dELflatsystem, qk0)\n",
    "    return unflatten(qk)\n",
    "\n",
    "def plotTrajectory(qs) :\n",
    "    xs = list(map(lambda v: v[0], qs))\n",
    "    ys = list(map(lambda v: v[1], qs))\n",
    "    return plt.plot(xs, ys)\n",
    "\n",
    "def plotClosedTrajectory(qs) :\n",
    "    plotTrajectory(np.concatenate([qs, [qs[0]]]))\n",
    "\n",
    "# pathLength estimates the length of a trajectory using the formula\n",
    "# given at the end of the computational methods section.\n",
    "def pathLength(qs) :\n",
    "    length = 0\n",
    "    for k in range(1, len(qs)) :\n",
    "        action = discreteLagrangianFast(\n",
    "            qs[k-1][0], qs[k-1][1],\n",
    "            qs[k][0], qs[k][1]\n",
    "        )\n",
    "        length += np.sqrt(2 * action)\n",
    "    return length\n",
    "\n",
    "# closedPathLength estimates the length of a closed path.\n",
    "# The difference between closedPathLength and pathLength\n",
    "# is that closedPathLength includes the distance between\n",
    "# the last point and the first point of the path.\n",
    "def closedPathLength(qs) :\n",
    "    return pathLength(np.concatenate([qs, [qs[0]]]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 1.49 s, sys: 13 µs, total: 1.49 s\n",
      "Wall time: 1.49 s\n"
     ]
    }
   ],
   "source": [
    "%time angenentTrajectory128 = angenentTrajectory(128)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYYAAAD8CAYAAABzTgP2AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvOIA7rQAAIABJREFUeJzt3Xl4VOX5//H3nUkm+76RnTXse0AQ14p7FfeCVdEutrZ20W52ub7219bWrrZ2U6lrbUXFWlG0FsEdEIKQsAQIYctGErLvycw8vz9moAETCGQyJ5O5X9d1rsyc88yc+zg4n3nO8hwxxqCUUkodFWR1AUoppYYWDQallFLH0WBQSil1HA0GpZRSx9FgUEopdRwNBqWUUsfRYFBKKXUcrwSDiDwhItUisr2P5SIiD4vIXhEpFJFZPZYtFZFiz7TUG/UopZQ6c97qMTwFXHaS5ZcD4zzTncBfAUQkAbgfOAuYC9wvIvFeqkkppdQZCPbGmxhj3hORkSdpsgh4xrgvs94gInEikgZcAKw2xtQBiMhq3AHz3MnWl5SUZEaOPNnqlFJKnWjz5s1HjDHJp2rnlWDohwygtMfzMs+8vuaf1MiRI8nPz/dqgUopNdyJyMH+tPPVwWfpZZ45yfxPvoHInSKSLyL5NTU1Xi1OKaXU//gqGMqArB7PM4GKk8z/BGPMY8aYPGNMXnLyKXtCSimlzpCvgmElcJvn7KR5QKMxphJ4E7hEROI9B50v8cxTSillEa8cYxCR53AfSE4SkTLcZxqFABhjHgFeB64A9gJtwB2eZXUi8lNgk+etfnL0QLRSSilreOuspCWnWG6Ar/ax7AngCW/UoZRSauD0ymellFLH0WBQSil1HF9dx6BUwOnodtLU0U1Hl4v2bqd76nLS0e2krct5bF5Hl5MupwuXy+AyYHD/xRhsQUEE24TgIMEWJITYgggNDiLcbiPCHkyE3Ua43UakPZjY8BDiIkIIC7FZvenKz2kwKNVPxhga2ropb2insrGD2pZO6tq6qGvpcv9tPX5q63JaUqc9OIg4T0jER9hJiQkjJTrUPcWEkhwVRlpcGBlx4RoiqlcaDEp5GGOoaurkQG0rFQ3tlNe3U9HYTnlDB+X1bVQ0dNDe/ckv+/AQGwmRdhKj7MRH2BmbHEV8pJ2ESDsx4SFEhLh/1YeH2Ajr8Tg8xEaYPYjwEBv24CBsIogIQQIi7ms/nS6Dw+XC4TQ4XAaH00WHw0V7l7v30dbloL3bSWunk8b2bhrau2hs66axvZt6T1gVljVQ3dTZa+2pMaFkxUeQGR9OVkIEOYmRjEuJYkxKFFGh+vUQqPSTVwGno9vJwdo2SmpaKKluYd+R1mOPW0/4lZ8UZSc9Lpzc1GguGJ9Celw4GXHhpMeFkRgVSkKEnXD74P3qtgUJtiAbA/2ONsbQ0umgurmT6qZOKhvbKa1rp7S+jbL6NjYdqGdlQYV7F5ZHemwYY1KiGJsSRW5qNFPSYxk/Ihp7sB6aHO40GNSwZYyhsrGDHRVN7KxoYkdFI7urmimta+v1C/DGvCzGJEcyMinS8+U/fHa1iAjRYSFEh4UwJjmq1zbdTheH6trYW91ybCqubmb5xtJjvY0QmzB+RDRTM2KZkhHL1IxYJoyI0bAYZsR9iYF/ycvLMzqInurJ5TLsO9LKjopGdnhCYGdFE/Vt3QCIwKikSCamxTA2OYrRyZGM8fyNsOvvo5NxuQyl9W1sK29kW3kj28sb2V7eRGO7+79tWEgQM7PimTMqgbNGJTAzO07/mw5RIrLZGJN3ynYaDMoftXQ6KChtYPPBejYfrGfLoXqaOhwA2G1BjB8RzeT0GCanxzApPYYJI2KI1H3mXmOMobSunW3ljeQfrGPTgTp2VjThMhAcJEzJiOWsUQmcMy6JuaMSCA0eHj0vf6fBoIaV8oZ2Nu6v9QRBA7sPu7+ERCA3JZpZOXHMzI5nakYsY1OiCLHprg1fa+7oZvPBejbudwdFQWkjXU4X4SE2zh6TyAUTUrggN5mshAirSw1YGgzKrx1p6WR9SS3rSo6wrqSWg7VtAESFBjMzO45Z2fHMyolnRlYcseEhFleretPe5WT9viO8s7uGt3dXU1rXDsCY5EguGJ/CZVNGMDs7nqCg3kbfV4NBg0H5leaObjbur+PDve4w2HW4GYDo0GDOGp3IgrGJzBudSG5qNDb9IvE7xriPAb2zu4Z3dlfz0b46upwu0mLDuGJqGldOS2NmVtyx03TV4NBgUEPevpoW1u6qZu2uajbur8PhMoQGB5E3Mp6zxySxYGwSU9JjCNbdQsNOS6eDt3ZW8VphBe/tOUKX00VGXDifnuYOiakZsRoSg0CDQQ05XQ4Xmw7Usaaomrd3V7P/SCsAualRXDghhfNzk5mVHT9sThFV/dPY3s1qT0h8UHwEh8swOjmSm+dmc/2sTOIj7VaXOGxoMKghobXTwdpd1fxn+2He3VNDS6cDe3AQ80cnctHEFC4cn6IHI9UxDW1d/Gf7YZ7PL2XLoQbstiAunzqCm+dmM3dUgvYiBkiDQVmmtdPBml3VvF5YyTt7qunodpEUFcrFk1L41IRUFoxN1PPc1SkVVTaxfOMh/rWlnOYOB2OSI1mivYgB0WBQPtUzDN7eXU2nw0VydCiXTxnBFVPTmDMyQQ8aqzPS3uXktcIK/rnxkLsXERzEDbMz+dJ5o8lJjLS6PL+iwaAGndNl+HDvEV76uIw3dxymo9tFSo8wyNMwUF5WVNnEM+sP8NLmchwuF5+els5dF4xhYlqM1aX5BZ8Gg4hcBvwBsAF/M8Y8eMLyh4ALPU8jgBRjTJxnmRPY5ll2yBhz9anWp8FgreKqZlZ8XMa/t5RT1dRJbHgIn56WxqIZGeTl6HnpavBVNXXwxAf7eXbDQVq7nHxqQgp3XTCGOSMTrC5tSPNZMIiIDdgDXAyUAZuAJcaYnX20/xow0xjzOc/zFmNM76N69UGDwffqW7tYWVDBSx+XUVjWiC1IuCA3metnZ3LRxBQd8kBZorGtm2fWH+DJdQeoa+1izsh4vnLhWC7ITdYD1b3wZTDMB35sjLnU8/z7AMaYX/TRfh1wvzFmtee5BsMQZYzh40P1PLvhEKsKK+lyupiYFsP1szJYNCOD5OhQq0tUCnAfh3h+0yGWvb+f8oZ25o1O4EdXTmJKRqzVpQ0p/Q0Gb5wakgGU9nheBpzVR1E5wChgbY/ZYSKSDziAB40x//ZCTWoAWjsdvLK1gr9vOEhRZRNRocEsmZvFTXOymJyu/6OpoSfcbuP2BaP47Lwclm88xENvFXPVnz7g2pkZfOfS8aTFhltdol/xRjD01l/rqxuyGFhhjOl5N5RsY0yFiIwG1orINmNMySdWInIncCdAdnb2QGtWvSiuaubZDQf518flNHc6mJgWw8+vncqiGek6MqnyCyG2IG6dP5JFMzP4y9slPPHhfl7fVskXzx3Nl84fo3el6yef7koSkS3AV40x6/p4r6eA14wxK062Tt2V5D3GGN7ZU8Nj7+5j/b5a7LYgrpyWxi3zcpiVrWPXKP9WWtfGr97czasFFSRFhfKtS3K5cXZmwA6z4stjDMG4Dz5fBJTjPvh8szFmxwntxgNvAqOMZ6UiEg+0GWM6RSQJWA8s6uvA9VEaDAPX5XDxakEFj723j91VzaTFhnHb/JHclJdJYpQeO1DDy5ZD9fxsVRGbD9YzPjWaB6+fyszseKvL8jmfHWMwxjhE5G7cX/o24AljzA4R+QmQb4xZ6Wm6BFhujk+iicCjIuICgnAfYzhpKKiBae7oZvnGUh7/YD+HmzoYnxrN726azqenpevtGdWwNTM7nhVfns8b2w/z09d2cv1f1/HF80Zzz8JcHZurF3qBW4CoburgiQ8P8I8NB2nudDB/dCJfOn805+tpfSrANHV08/NVRSzfVMrYlCh+c+N0ZmTFWV2WT+iVzwqAmuZOHnm3hGc3HKTb6eLyqWl86bzRTMsMjP8RlOrLu3tquO+lQqqaOrjzvDF8c+G4Yd970GAIcHWtXTz6XgnPrDtIl9PFdTMzuPtTY3VsGaV6CLTegwZDgGps6+ZvH+zjiQ/209btZNH0dL6xMJdRSRoISvXlxN7DPRePG5ZX8/vyAjc1BDR3dPPkhwdY9v4+mjscXDk1jW8uHMe41GirS1NqyDs/N5k37zmPn68q4pF3S9i4v5ZHbplNSkyY1aVZQnsMfs7hdPHcplJ+v3oPta1dXDwplXsW5jIpXUebVOpMvLGtkm+9WEBUaDCP3DqbWcPotFbtMQxzxhjW7qrm568XUVLTylmjEnjiiolMH8b7R5XyhcunpjEqOZI7n9nM4kc38LNrpnDTnCyry/IpDQY/VFzVzP97dScf7D3C6KRIlt2Wx8KJKXraqVJeMmFEDCvvXsDd/9zCd18qZEdFIz/69CRCAuSKaQ0GP9LU0c0f3irm6XUHiLDb+PFVk/jsvJyA+ceqlC/FRdh56o45/PI/u1j2/n52HW7mL5+dFRAjA2gw+AFjDC9vKefnr++itrWTxXOy+PYl4wPiH6hSVgq2BfHDKycxKT2G+17axtV/+pBHb5097Ifz1p+aQ9z+I63c8vhH3PtCAZnx4bzy1QX84rppGgpK+dC1MzNZ8eWzMcZw/V/X8fq2SqtLGlQaDENUl8PFH9cUc+nv36OwtJGfXjOFf911tl6xrJRFpmbGsvJr5zAlI5a7//kxKwsqrC5p0OiupCFoe3kj33qhgN1VzVw5NY37r5oUsOdTKzWUJEWF8szn5nLHU5v45vItGGNYNCPD6rK8ToNhCOlyuPjT2mL+/E4JiZF2/nZbHgsnpVpdllKqh8jQYJ68fQ6fe2oT9zy/FWPgmpnDKxw0GIaInRVN3PvCVnYdbua6mRncf9VkYiNCrC5LKdWLyNBgnrzDHQ73vrAVg+HamZlWl+U1GgwWc7kMT647wC/f2EVMeAjLbsvjYu0lKDXkRdiDeeL2OXz+qXy+9UIBwLAJBw0GC9U0d/LtFwt4d08NCyem8Mvr9WwjpfzJsXB4ehP3vlCAywXXz/b/cNBgsMi7e2r41gtbae5w8NNrpnDLWdl65bJSfijcbuPxpXP4wjOb+PaKAgxwg5+Hg56u6mNOl+Gh1Xu4/cmNJEWF8urXzuHWeTkaCkr5sXC7jb/dNocFY5L4zooCXt5SZnVJA+KVYBCRy0Rkt4jsFZH7ell+u4jUiMhWz/SFHsuWikixZ1rqjXqGqrrWLu54ahN/WFPMtTMzePkrC8jVYbGVGhbC7Tb+tjSPeaMS+d6KbWwtbbC6pDM24GAQERvwZ+ByYBKwREQm9dL0eWPMDM/0N89rE4D7gbOAucD9IjJ8xrjtobCsgav++AEbSmr5+bVT+e2N0wm3D78bgSgVyMJCbPzls7NIjg7lrmc3c6Sl0+qSzog3egxzgb3GmH3GmC5gObCon6+9FFhtjKkzxtQDq4HLvFDTkLKqsJIbH1kPwIq75nOzHk9QatiKj7Tz6K2zqWvt4mv/3ILD6bK6pNPmjWDIAEp7PC/zzDvR9SJSKCIrROTo4Ob9fa1fMsbw8JpivvrPj5maEcsrdy/QIS2UCgBTMmJ54NqprN9Xy6/e3G11OafNG8HQ20/fE28L9yow0hgzDXgLePo0XutuKHKniOSLSH5NTc0ZF+srHd1Ovvn8Vn63eg/XzczgH188iyQ9FVWpgHHD7Exum5/DY+/tY1Whfw26541gKAN63t4oEzhudCljTK0x5ujOtmXA7P6+tsd7PGaMyTPG5CUnJ3uh7MHT2N7NbY9v5JWtFXzn0vH89qbpw/LG4kqpk/vRlZOYnRPPd1YUsKeq2epy+s0bwbAJGCcio0TEDiwGVvZsICJpPZ5eDRR5Hr8JXCIi8Z6Dzpd45vmt6qYOPvPoeraU1vPHJTP56oVj9XiCUgHKHhzEXz47iwh7MF/6+2aaOrqtLqlfBhwMxhgHcDfuL/Qi4AVjzA4R+YmIXO1p9nUR2SEiBcDXgds9r60Dfoo7XDYBP/HM80sHa1u54ZH1HKpr44nb53DV9HSrS1JKWSw1Joy/fHYWpXVt3Pt8AS5Xr3vLhxQxZugXeaK8vDyTn59vdRnHKaps4tbHN+J0uXjyjrnMyNKDzEqp/3nqw/38+NWdfPuSXO7+1DhLahCRzcaYvFO10yufvWDX4SZuXraB4CDhxS/P11BQSn3C0rNHcu3MDH67eg+bDgztHSMaDANUXNXMZ5d9hD04iOV3zmNsil7JrJT6JBHhgWunkBYTxv2v7MA5hHcpaTAMwN7qFpYs+4igIOG5L85jZFKk1SUppYawCHswP7hyIjsrm1i+6ZDV5fRJg+EMHTjSys3LNgDw3BfnMTo5yuKKlFL+4MqpaZw1KoHfvLmbhrYuq8vplQbDGaht6WTpkxvpdrr45xfPYmyKhoJSqn9EhB9fPZnG9m4eWr3H6nJ6pcFwmjq6nXzhmXwON3bw+O1zdHRUpdRpm5gWwy3zcvj7hoPsOtxkdTmfoMFwGpwuwzeWb2FraQN/WDyTWdnDciBYpZQP3HtxLjHhIfx45Q6G2mUDGgyn4YFVRby5o4r/+/QkLpsywupylFJ+LC7CzrcvGc+GfXW8vu2w1eUcR4Ohn57beIgnPtzP588ZxR0LRlldjlJqGFgyN5uJaTE8sGon7V1Oq8s5RoOhH7aXN3L/yh2cOy6JH1wx0epylFLDhC1I+H9XT6aisYO/vltidTnHaDCcQlNHN1/958ckRNj5/WdmYAvSAfGUUt4zd1QCV09P55F3Syita7O6HECD4aSMMXznxQLK69v582dnkqj3U1BKDYLvXzEBmwgPvrHL6lIADYaTeuLDA7y5o4r7Lp/A7JwEq8tRSg1TabHh3L5gJG9sr+RwY4fV5Wgw9GVPVTMPvlHExZNS+fw5erBZKTW4Fs/JwmXgxfzSUzceZBoMvXC6DN9dUUh0WAi/vH6a3mhHKTXochIjWTA2kefzSy2/Z4MGQy+eXneAraUN3H/VJBIi7VaXo5QKEIvnZFNW384He49YWocGwwlK69r49Zu7uXB8MlfrHdiUUj50yeRU4iNCLB95VYOhB2MMP3h5G0ECP7t2qu5CUkr5VGiwjetmZbJ6ZxVHWjotq8MrwSAil4nIbhHZKyL39bL8XhHZKSKFIrJGRHJ6LHOKyFbPtNIb9ZyplQUVvF98hO9eNoGMuHArS1FKBaglc7Podhr+9XGZZTUMOBhExAb8GbgcmAQsEZFJJzTbAuQZY6YBK4Bf9VjWboyZ4ZmuHmg9Z6rb6eK3/93DxLQYbp2Xc+oXKKXUIBibEk1eTjzLN5VaNrieN3oMc4G9xph9xpguYDmwqGcDY8zbxpijl/RtADK9sF6vejG/jEN1bXzn0lyC9OpmpZSFFs/NZl9NKxv3W3NvaG8EQwbQ88TbMs+8vnweeKPH8zARyReRDSJyTV8vEpE7Pe3ya2pqBlbxCTq6nTy8pphZ2XFcOD7Fq++tlFKn68qpaUSHBrN8kzXXNHgjGHr7ed1r/0dEbgHygF/3mJ1tjMkDbgZ+LyJjenutMeYxY0yeMSYvOTl5oDUf59kNBznc1MG3Lx2vB5yVUpYLt9tYNDOd17dV0tjW7fP1eyMYyoCsHs8zgYoTG4nIQuCHwNXGmGOH240xFZ6/+4B3gJleqKnfWjsd/PWdEs4Zm8TZY5J8uWqllOrT4jnZdDpc/Htruc/X7Y1g2ASME5FRImIHFgPHnV0kIjOBR3GHQnWP+fEiEup5nAQsAHZ6oaZ+e3bDQWpbu/j2peN9uVqllDqpKRmxTM2IZcVm35+dNOBgMMY4gLuBN4Ei4AVjzA4R+YmIHD3L6NdAFPDiCaelTgTyRaQAeBt40Bjjs2BwuQz/3HiIuaMSmJEV56vVKqVUv1w4IYUdFY20dTl8ut5gb7yJMeZ14PUT5v1fj8cL+3jdOmCqN2o4Exv213Kwto1vLhxnVQlKKdWn6ZmxuAxsL29i7ijfjfAc0Fc+P7+plJiwYC6fkmZ1KUop9QnTMt17MgpKG3y63oANhoa2Lt7YfphrZ2YQFmKzuhyllPqE5OhQMuLCKSjTYPCJl7eU0+Vw8Zk52VaXopRSfZqWGUthWaNP1xmQwWCM4flNpUzLjGVSeozV5SilVJ+mZ8VxqK6NutYun60zIIPhYG0buw43c93Mk12grZRS1puWGQtAoQ93JwVkMKwrqQXg3FzvXkGtlFLeNjUjFhF8ujspQIPhCKkxoYxOirS6FKWUOqnosBDGJEf59MykgAsGYwzrS2o5e0ySjouklPIL0zJjKShr9Nkw3AEXDHuqWqht7WL+mESrS1FKqX6ZkRXHkZZOKhs7fLK+gAuGdSXum2yfrcGglPITvr7QLQCDoZbshAgy4yOsLkUppfplYlo0ITahwEcHoAMuGHaUNzIrWwfMU0r5j9BgGxNGxLC9XIPB6xxOF4ebOshK0N6CUsq/JETaae7wzU17AioYDjd14DKQHhdudSlKKXVa7MFBdDpcPllXQAVDeX07ABkaDEopP2MPDqLbqcHgdRWNnmCI12BQSvmXUFsQXRoM3ne0x5Aeq8GglPIv9uAguvxpV5KIXCYiu0Vkr4jc18vyUBF53rP8IxEZ2WPZ9z3zd4vIpd6opy/lDe0kRtoJt+v9F5RS/iXE5kfBICI24M/A5cAkYImITDqh2eeBemPMWOAh4Jee104CFgOTgcuAv3jeb1DUNHeSEhM2WG+vlFKDxt96DHOBvcaYfcaYLmA5sOiENouApz2PVwAXiXugokXAcmNMpzFmP7DX836DQsdGUkr5K3uwfx1jyABKezwv88zrtY0xxgE0Aon9fK3XhNgEh4/+wyqllDfZbUF0Ow0u1+APpOeNYOjtZ/iJlffVpj+vdb+ByJ0iki8i+TU1NadZoltwkO9O91JKKW+yB7u/rn3Ra/BGMJQBWT2eZwIVfbURkWAgFqjr52sBMMY8ZozJM8bkJSef2Q12QjyJq5RS/ibUz4JhEzBOREaJiB33weSVJ7RZCSz1PL4BWGvcA4uvBBZ7zloaBYwDNnqhpl6F2ASHS3sMSin/c6zH4IMD0MEDfQNjjENE7gbeBGzAE8aYHSLyEyDfGLMSeBz4u4jsxd1TWOx57Q4ReQHYCTiArxpjnAOtqS/aY1BK+Su7zR0MvtgdPuBgADDGvA68fsK8/+vxuAO4sY/XPgA84I06TiXYJnT76HQvpZTyJl/2GALqyufk6FCaOx00+WiEQqWU8pa2LvfOlBDb4H9tB1QwjEuJBqCkusXiSpRS6vTsq2klPMTGCB9cpBtQwTA2JQqAvRoMSik/s+9IC6OSIgkKGvwLdQMqGLLiw7Hbgthbo8GglPIvJTUtjPH8uB1sARUMwbYgRiVFsrdKg0Ep5T86up2U1bczOinSJ+sLqGAA9+4k7TEopfzJgdpWjEF7DINlbEoUpXVtdHQP2uUSSinlVftqWgG0xzBYpmTE4jLw8aF6q0tRSql+OXom5ehkDYZBsWBsIvbgINYUVVtdilJK9cu+I62kx4YRYffKNcmnFHDBEGEP5uwxiazdpcGglPIPvjwjCQIwGAAumpDC/iOt7NOD0EqpIc4Yw76aVp8dX4AADYYLJ6QA6O4kpdSQV9PcSUunQ3sMgy0zPoIJI6JZs6vK6lKUUuqkjp5ePzpJg2HQXTQxhU0H6mlo67K6FKWU6tOrBe57l+UkRvhsnQEbDFdOTcfpMryYX2Z1KUop1afnNpYC7tGhfSVgg2FSegxzRyXw9PoDOH1wc22llDpdXQ4X9uAgZmXHERZi89l6AzYYAO44eyRl9e28VaTHGpRSQ8/7xTV0OVx87VPjfLregA6GiyelkhEXzlMfHrC6FKWU+oRVhZXEhoewYGyST9c7oGAQkQQRWS0ixZ6/8b20mSEi60Vkh4gUishneix7SkT2i8hWzzRjIPWcrmBbELfOz2H9vlp2HW7y5aqVUuqkOrqd/HdnFZdOTj12W09fGeja7gPWGGPGAWs8z0/UBtxmjJkMXAb8XkTieiz/jjFmhmfaOsB6TtviOVmEhQRpr0EpNaS8t6eGlk4HV05L9/m6BxoMi4CnPY+fBq45sYExZo8xptjzuAKoBpIHuF6viYuwc/2sTF76uIyDta1Wl6OUUgC8VlhJfEQIZ49J9Pm6BxoMqcaYSgDP35STNRaRuYAdKOkx+wHPLqaHRMR352P18PWLxhEcFMQv/7PLitUrpdRxOrqdvFVUxWVTRhBi8/2h4FOuUUTeEpHtvUyLTmdFIpIG/B24wxjj8sz+PjABmAMkAN87yevvFJF8Ecmvqak5nVWfUmpMGF86fzSvbzvM5oN1Xn1vpZQ6XW/vqqaty8mnLdiNBP0IBmPMQmPMlF6mV4Aqzxf+0S/+XgcfEpEYYBXwI2PMhh7vXWncOoEngbknqeMxY0yeMSYvOdn7e6LuPG80qTGh/GxVEcbodQ1KKeu8VlhJYqSds0YlWLL+gfZRVgJLPY+XAq+c2EBE7MDLwDPGmBdPWHY0VAT38YntA6znjEXYg/nWJePZcqiB1worrSpDKRXg2rocrNlVxeVTRxBswW4kGHgwPAhcLCLFwMWe54hInoj8zdPmJuA84PZeTkv9h4hsA7YBScDPBljPgFw/K5OJaTH88j+7aO/SW38qpXxvTVE1Hd0urpxqzW4kgAHdDsgYUwtc1Mv8fOALnsfPAs/28fpPDWT93mYLEu6/ahKLH9vAr97cxf1XTba6JKVUgFlVWElydChzLdqNBAF+5XNv5o1O5PazR/LkhwdYX1JrdTlKqQBS3dTB2t3VXDk1DVuQWFaHBkMvvnfZBEYlRfKdFQW0dDqsLkcpFSAeXluMy2W4Y8FIS+vQYOhFuN3Gb26cRkVDOw+sKrK6HKVUADhY28ryjaUsnptFTqLvbuPZGw2GPszOSeCL543muY2HeHu33gJUKTW4frd6D8E24es+Hkm1NxoMJ3HPwlwmjIjm3ue3UlrXZnU5SqlhqqiyiZUFFdx+9ihSYsKsLkeD4WTCQmw8cstsHC7Dl5/dTEe3nsKqlPK+37y5m6jQYO46f4zVpQAaDKc0MimSPyyny2sdAAAWyklEQVSewc7KJr7/r216VbRSyqvyD9SxZlc1Xz5/DLERIVaXA2gw9MunJqRyz8JcXt5SzlPrDlhdjlJqmDDG8Ks3d5MUFWr5mUg9aTD0090XjuXiSan8bFUR7xd7dxA/pVRgendPDRv31/G1T40lwj6g6429SoOhn4KChN/dNJ1xKVF8+e+b2VbWaHVJSik/5nIZfv3mbjLjw1kyN9vqco6jwXAaosNCePpzc4mLsHP7kxvZf0Rv7KOUOjOrtlWyo6KJexbm+vzWnacytKrxA6kxYTzz+bm4jOG2Jz6iurnD6pKUUn6m2+nid6v3kJsaxTUzM6wu5xM0GM7AmOQonrxjLrUtXSx9YhONbd1Wl6SU8iN/eKuY/Uda+e6lEywdE6kvGgxnaEZWHH+9ZTYl1S3c8vhHNLR1WV2SUsoPrCs5wp/f2cuNszNZOCnV6nJ6pcEwAOfnJvPorbPZXdXMzcs+or5Vw0Ep1be61i7ueX4roxIj+fHVQ3dYfw2GAbpwQgrLbstjb00LS5ZtoLal0+qSlFJDkDGG764ooL61m4eXzCQydOicnnoiDQYvOD83mceX5rH/SCtLlm2gqkkPSCuljvfM+oO8VVTN9y6fwJSMWKvLOSkNBi85d1wyT94+h/L6dq77yzr2VrdYXZJSaojYWdHEA68XceH4ZD43hK5w7suAgkFEEkRktYgUe/7G99HO2eN+zyt7zB8lIh95Xv+8iNgHUo/Vzh6bxPI759PpcHLDI+vYfLDO6pKUUhZr63Lwtec+JjY8hF/fOB2RoXcW0okG2mO4D1hjjBkHrPE87027MWaGZ7q6x/xfAg95Xl8PfH6A9VhuamYs/7prAXHhIdy87CP+u+Ow1SUppSz009d2su9IKw/dNIOkqFCry+mXgQbDIuBpz+OngWv6+0Jxx+angBVn8vqhLDsxgpfuOpsJaTF8+dnNLHtvn47KqlQAWlVYyXMbS/ny+WM4Z1yS1eX020CDIdUYUwng+ZvSR7swEckXkQ0icvTLPxFoMMYcvalyGTD0LgE8Q4lRoTz3xbO4bMoIHni9iG+9UKD3c1AqgJTWtXHfvwqZnhXHvRfnWl3OaTnl+VIi8hYwopdFPzyN9WQbYypEZDSwVkS2AU29tOvzZ7WI3AncCZCdPbQGnOpLhD2YP988iz+u3cvvVu+h5Egrj906m9QhcIcmpdTgqW3p5PYnN4KBPy6eSYjNv87zOWW1xpiFxpgpvUyvAFUikgbg+dvrzZGNMRWev/uAd4CZwBEgTkSOhlMmUHGSOh4zxuQZY/KSk5NPYxOtJSJ8/aJxPHLLbIqrmrnqjx+wcb8elFZquGrq6Gbpkxspq2/nb0vzyE6MsLqk0zbQGFsJLPU8Xgq8cmIDEYkXkVDP4yRgAbDTuHe6vw3ccLLXDxeXTRnBv75yNhF2G0uWbeCv75TgculxB6WGk/YuJ194Kp9dlc08cstszhqdaHVJZ2SgwfAgcLGIFAMXe54jInki8jdPm4lAvogU4A6CB40xOz3LvgfcKyJ7cR9zeHyA9QxpE0bE8OrXzuGyySP45X928YVn8nUYDaWGiS6Hi7v+sZlNB+t46DMzuHBCX4dchz7xx7Nl8vLyTH5+vtVlnDFjDH/fcJCfvraT5KhQHvrMDL/9ZaGUAqfL8PXlW1hVWMkvrps65G68c5SIbDbG5J2qnX8dERkmRITb5o/kpbvOxh4cxOJlG3jwjV10OVxWl6aUOk3GGH748jZWFVbygysmDNlQOB0aDBaalhnHqq+fy+I5WTzybgnX/uVDiquarS5LKdVPxhh+/noRyzeVcveFY7nzvDFWl+QVGgwWiwwN5hfXTeOxW2dT2djBp//4AY++W4LDqb0HpYa6P7+9l2Xv72fp/By+dYl/XatwMhoMQ8Qlk0fwn2+ey3m5yfzijV1c/9d17NHeg1JDkjGGP60t5jf/3cN1MzO4/6rJfjEGUn9pMAwhKdFhPHbrbP64ZCal9e1c+fD7PLymWI89KDWEdDlcfHdFIb/57x6umZHOr26YRtAQvD3nQGgwDDEiwlXT01l9z3lcOnkEv1u9hysefp8N+2qtLk2pgNfY1s3SJzby4uYyvrlwHA99ZgbBfnZVc38Mvy0aJhKjQvnTzbN48vY5dDqcLH5sA996oUDvEKeURQ7VtnHdXz9k88F6HvrMdL65MHdY7T7qaejeW04B7luH/nf0+fzp7WIee28fbxVVcc/CcdwyL2dY/lJRaijafLCOLz6zGZcxPPuFs5g7KsHqkgaVfrP4gXC7je9cOoE3vnEuUzNi+fGrO7ni4ff5oPiI1aUpNeytLKhgybKPiA0P4eWvLBj2oQAaDH5lbEo0f//8XB69dTbt3U5uefwjvvB0Pnur9ewlpbzt6JlHX39uCzOy4vjXXWczKinS6rJ8QofE8FMd3U4e/2A/f32nhLYuBzfMzuQbC3PJiAu3ujSl/F5jezc/+vd2Xi2o4NqZGTx4/VRCg21WlzVg/R0SQ4PBz9W2dPKXd0r4+/qDIHDbvBy+cuFYEiL9+vbZSllmw75avvVCAYebOrj34ly+csGYYXOQWYMhwJQ3tPP71Xt46eMyIuzB3HneaD5/zigiQ/X8AqX6o8vh4ner9/DoeyXkJETw+8UzmZEVZ3VZXqXBEKCKq5r5zX938+aOKpKi7HzlgrHcfFY2YSH+3w1WarDsrW7mG8u3sqOiiSVzs/jRlZOG5Y8qDYYAt+VQPb/6z27W76slKcrO584ZxS3zcogJC7G6NKWGjKND4D+wqojI0GAevG4ql0zu7U7Gw4MGgwJg4/46/vz2Xt7dU0N0WDBL54/kjgUjSYwKtbo0pSxV3dzBd1cU8s7uGs7PTebXN04jJXp4349dg0EdZ3t5I395Zy9vbD9MaHAQS+Zm88VzR5OuZzGpAON0Gf658RC//e9u2ruc/PDKidw6L2fYHGA+GQ0G1au91S088m4J/95SjggsmpHBHQtGMjk91urSlBp0G/fXcf/KHRRVNjF/dCI/vWYyY1OirS7LZ3wSDCKSADwPjAQOADcZY+pPaHMh8FCPWROAxcaYf4vIU8D5QKNn2e3GmK2nWq8Gw8CV1bex7L19vJBfRnu3k7kjE1h69kgunZyqQ22oYedwYwe/eKOIV7ZWkB4bxg+vnMQVU0cERC+hJ18Fw6+AOmPMgyJyHxBvjPneSdonAHuBTGNMmycYXjPGrDid9WoweE9jWzcvbi7l6fUHKK1rJy02jFvm5bB4TpYeh1B+r9PhvhD0T2v34nAZvnzeaO66YCzh9sA8S89XwbAbuMAYUykiacA7xpjxJ2l/J3C+MeaznudPocEwJDhdhrW7qnl63QE+2HsEe3AQV09P57b5OUzNiA24X1bKvxljeHt3NT99rYj9R1q5ZFIqP7pyEtmJEVaXZilfBUODMSaux/N6Y0z8SdqvBX5njHnN8/wpYD7QCawB7jPG9DqutCdU7gTIzs6effDgwTOuW51ccVUzT68/wEuby2nvdjJhRDSfmZPFNTMyiNcrqtUQZozhnT01PLymmC2HGhidHMmPr5rMebnJVpc2JHgtGETkLaC3E3t/CDzd32Dw9CgKgXRjTHePeYcBO/AYUGKM+cmpitYeg280tnezsqCCF/NLKSxrxG4L4uLJqdyUl8U5Y5OwDbO7Vin/dbSH8Ic1eykobSAjLpyvXjiWG2ZnYg/WY2ZH9TcYTnlpnzFm4UlWUiUiaT12JVWf5K1uAl4+Ggqe9670POwUkSeBb5+qHuU7seEh3Dovh1vn5bCzookX8kv599ZyVhVWkh4bxg2zM7l+diY5iYEx4qQaeowxrCmq5uG1xRSWNZIZH86D103lulkaCAMx0F1JvwZqexx8TjDGfLePthuA7xtj3u4x72ioCO4zlzqMMfedar3aY7BOp8PJ6p1VvJBfxvvFNRgD0zNjuWp6Op+els6I2OF9gZAaGpwuw+qdVfzp7WK2lzeRlRDO1y4cx7WzMgjRs+r65KtjDInAC0A2cAi40RhTJyJ5wJeNMV/wtBsJfAhkGWNcPV6/FkgGBNjqeU3LqdarwTA0VDS081phBSsLKthe3oQIzB2ZwFXT07l8ygg9q0l5XW1LJ8/nl/KPDYcob2gnJzGCr144lmtnaiD0h17gpnxqX00LrxZUsrKgnJKaVmxBwjljk7hi6ggumphKkoaEGoCC0gaeXn+A1wor6XK4mD86kdvm53DxJL3u5nRoMChLGGMoqmzm1cIKXi2ooKy+HRGYlR3PxZNSuXhSKmOSo6wuU/mBjm4nqworeWbDQQpKG4i027huVia3zs8hNzVwrlb2Jg0GZTljDDsrm1i9s4rVO6vYUdEEwOjkSHdITExlZna8nt2kjnG6DBv21fLvLeX8Z/thmjsdjEmO5Lb5I7luVgbROjrwgGgwqCGnvKGdNUXukFhfUovDZYiPCGHB2CTOHZfEueOSdVC/AGSMYUdFE69sLWdlQQVVTZ1EhQZz6eQRXD8rg/ljEvUCSy/RYFBDWlNHN+/sruHd3TW8X1xDdbP7usYxyZGcOy6Z83KTOGtU4rC8WYr63y7Ht4qqWFlQwd7qFkJswvm5KVwzM52FE1P15lKDQINB+Q1jDHuqWni/uIb3i4/w0f5aOrpdhNiEmVnxzB2VQN7IeGbnxOuuBD/W6XCyvqSWNUXVrN1VTXlDOwBzRsZzzcwMrpiSplfWDzINBuW3OrqdbD5Yz/vFR1hfcoTtFU04XYYggYlpMcwZmeCeRsUP+xur+Luy+jbWldSytqia94praOtyEh5i45xxSSycmMKFE1L0M/QhDQY1bLR2OthyqIFNB+rYdKCOLYcaaO92AjAyMYLpWXFMzYhlWmYck9NjdPeThSob21lfUsv6klo27K+ltM7dKxgRE8ZFE1NYODGV+WMSdTeRRTQY1LDV7XSxvbyR/AP1bDpQx7byRiobOwAQgbHJUUzNjGVaRixTM+OYlBYTsMMsDyaH08XuqmYKShspKG3go/21HKhtA9zDqcwbncC80YnMH5PI+NRoPYA8BGgwqIBS3dzB9vJGCssa2VbWSEFZI0da3Ae0RSA7IYJxKdHkpkaRmxrNuNQoxiRH6S/XfnI4XRyobWNnZRMFpQ0UlDawvaKRjm73QAZxESHk5cQfC4KJI2II0tOQhxwNBhXQjDFUNXVSWNbAzsomiqta2FPVzP4jrThc7n/zQQI5iZGMS4liTEoUWfERZCe4p7S4sIAcYsHhdFHZ2EFxdTO7D7v/m+063ExJdQtdTncIhAYHHdt1Nz0rlhlZcWQnRGiPwA94bXRVpfyRiDAiNowRsSO4ZPL/Ro3vcrg4UNvKnqpm9lS1UFzVzJ6qZt7eXU23838/kmxBQlpsGNkJEe7ASIwgIy6c5OhQUqJDSY4OJTY8xO++DF0uw5HWTqoaO6lsbOdQXRuH6to4WNvGwdpWyurbjwUnQHpsGLkjojlvXBK5qdFMSIsmNzU6IEMzkGgwqIBiDw4iNzX6E0MqOF2Gw00dHKpto7S+jVLPF+ahujbW7Ko+tluqpxCbkBzlDomjU1KUOzCiQoOJCgsmKjSY6LBgIkM9j0NDiAy1eWV8n06Hk9ZOJ62dDlq7HLR2Omhqd1DX2kV9m3uqa+2mvrWLquYOqho7qG7uPO6LHyA6LJicxAgmZ8RyxdQ0chIjGJsSxbjUaGL09OCApMGgFO4eQkZcOBlx4cwn8RPL27ocVDR0UNPcSU1Lp/vv0amlk/KGDraWNlLb2kl/9s6GhQQRGmwjxCaE2II8k/TaA3G6DF0OF91OF11OF90Oz1/nyVdkCxLiI+zER4SQEhPKvDGJjIgJc/ekPH+z4iOIi/C/no8aXBoMSvVDhD2YsSlRjE05+QCATpehtctBS4eDlk7P1PG/v83HnnfT7TTHvugdni//3gQFCXZbEPbg/4WIPTiISLuNyND/9UYiPb2TxEg7cRF2YsKC9QtfnRENBqW8yBYkxISF6C4Y5df0CJJSSqnjaDAopZQ6jgaDUkqp4wwoGETkRhHZISIuz32e+2p3mYjsFpG9InJfj/mjROQjESkWkedFRIdWVEopiw20x7AduA54r68GImID/gxcDkwClojIJM/iXwIPGWPGAfXA5wdYj1JKqQEaUDAYY4qMMbtP0WwusNcYs88Y0wUsBxaJ+zy6TwErPO2eBq4ZSD1KKaUGzhfHGDKA0h7PyzzzEoEGY4zjhPm9EpE7RSRfRPJramoGrVillAp0p7yOQUTeAkb0suiHxphX+rGO3q6wMSeZ3ytjzGPAY+AeRK8f61VKKXUGThkMxpiFA1xHGZDV43kmUAEcAeJEJNjTazg6/5Q2b958REQODrCu3iR56hpOhts2DbftAd0mfzEctimnP418ceXzJmCciIwCyoHFwM3GGCMibwM34D7usBToTw8EY0zyYBQqIvn9GZLWnwy3bRpu2wO6Tf5iOG5TXwZ6uuq1IlIGzAdWicibnvnpIvI6gKc3cDfwJlAEvGCM2eF5i+8B94rIXtzHHB4fSD1KKaUGbkA9BmPMy8DLvcyvAK7o8fx14PVe2u3DfdaSUkqpIUKvfD7eY1YXMAiG2zYNt+0B3SZ/MRy3qVd+eWtPpZRSg0d7DEoppY4TcMHQ17hNPZbfLiI1IrLVM33BijpPh4g8ISLVIrK9j+UiIg97trlQRGb5usbT1Y9tukBEGnt8Tv/n6xpPh4hkicjbIlLkGV/sG7208avPqZ/b5G+fU5iIbBSRAs82/b9e2oR6xnbb6xnrbaTvKx1kxpiAmQAbUAKMBuxAATDphDa3A3+yutbT3K7zgFnA9j6WXwG8gfuiwnnAR1bX7IVtugB4zeo6T2N70oBZnsfRwJ5e/u351efUz23yt89JgCjP4xDgI2DeCW2+AjziebwYeN7qur09BVqPoddxmyyuacCMMe8BdSdpsgh4xrhtwH1hYZpvqjsz/dgmv2KMqTTGfOx53Iz71O0Th4Dxq8+pn9vkVzz/7Vs8T0M804kHYhfhHtsN3GO9XSTD7B6qgRYMfY3bdKLrPV35FSKS1ctyf9Pf7fY38z1d/jdEZLLVxfSXZ9fDTNy/Rnvy28/pJNsEfvY5iYhNRLYC1cBqY0yfn5NxX6fViPs6rGEj0IKhP+MzvQqMNMZMA97if78M/NlpjUvlJz4Gcowx04E/Av+2uJ5+EZEo4CXgm8aYphMX9/KSIf85nWKb/O5zMsY4jTEzcA/TM1dEppzQxC8/p9MRaMHQ17hNxxhjao0xnZ6ny4DZPqptMJ1yu/2NMabpaJffuC+gDBGRJIvLOikRCcH9BfoPY8y/emnid5/TqbbJHz+no4wxDcA7wGUnLDr2OYlIMBDLMNrtCYEXDMfGbfLcLW4xsLJngxP26V6Ne7+pv1sJ3OY562Ue0GiMqbS6qIEQkRFH9+uKyFzc/5Zrra2qb55aHweKjDG/66OZX31O/dkmP/yckkUkzvM4HFgI7Dqh2UrcY7uBe6y3tcZzJHq48MUgekOGMcYhIkfHbbIBTxhjdojIT4B8Y8xK4OsicjXgwP0r4HbLCu4nEXkO99kfSZ6xq+7HfdAMY8wjuIcjuQLYC7QBd1hTaf/1Y5tuAO4SEQfQDiwe4v9zLgBuBbZ59l8D/ADIBr/9nPqzTf72OaUBT4v7zpNBuMd2e+2E74jHgb+Le4y3Otw/MIcVvfJZKaXUcQJtV5JSSqlT0GBQSil1HA0GpZRSx9FgUEopdRwNBqWUUsfRYFBKKXUcDQallFLH0WBQSil1nP8PCY4qlYdigWYAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plotClosedTrajectory(angenentTrajectory128)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "entropy = closedPathLength(angenentTrajectory128)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$$1.8517051473555148$$"
      ],
      "text/plain": [
       "1.8517051473555148"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "entropy"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

